Minimax Optimality and Spectral Routing for Majority-Vote Ensembles under Markov Dependence

Majority-vote ensembles achieve variance reduction by averaging over diverse, approximately independent base learners. When training data exhibits Markov dependence, as in time-series forecasting, reinforcement learning (RL) replay buffers, and spatial grids, this classical guarantee degrades in ways that existing theory does not fully quantify. We provide a minimax characterization of this phenomenon for discrete classification in a fixed-dimensional Markov setting, together with an adaptive algorithm that matches the rate on a graph-regular subclass. We first establish an information-theoretic lower bound for stationary, reversible, geometrically ergodic chains in fixed ambient dimension, showing that no measurable estimator can achieve excess classification risk better than $\Omega(\sqrt{\Tmix/n})$. We then prove that, on the AR(1) witness subclass underlying the lower-bound construction, dependence-agnostic uniform bagging is provably suboptimal with excess risk bounded below by $\Omega(\Tmix/\sqrt{n})$, exhibiting a $\sqrt{\Tmix}$ algorithmic gap. Finally, we propose \emph{adaptive spectral routing}, which partitions the training data via the empirical Fiedler eigenvector of a dependency graph and achieves the minimax rate $\mathcal{O}(\sqrt{\Tmix/n})$ up to a lower-order geometric cut term on a graph-regular subclass, without knowledge of $\Tmix$. Experiments on synthetic Markov chains, 2D spatial grids, the 128-dataset UCR archive, and Atari DQN ensembles validate the theoretical predictions. Consequences for deep RL target variance, scalability via Nystr\"om approximation, and bounded non-stationarity are developed as supporting material in the appendix.

==> run_experiments.py <==
#!/usr/bin/env python3
"""
One-click experiment runner for SageMaker notebooks.

Usage in a SageMaker notebook cell:
    %run run_experiments.py

Or from terminal:
    python run_experiments.py
    python run_experiments.py --skip-atari
    python run_experiments.py --only synthetic,ucr,ablation
"""
import subprocess
import sys
import os

# Step 1: Install dependencies
print("Installing dependencies...")
subprocess.check_call([
    sys.executable, "-m", "pip", "install", "-q",
    "-r", "experiments/requirements.txt"
])

# Step 2: Run experiments
print("\nStarting experiments...\n")
args = sys.argv[1:]
cmd = [sys.executable, "-m", "experiments.run_all"] + args
os.environ["PYTHONPATH"] = os.getcwd()
subprocess.call(cmd)

